The number of touching pairs of congruent sphere packings in Euclidean 3-space

A packing of $n$ congruent balls in $\mathbb{R}^3$ is a family of interior-disjoint Euclidean balls all having the same radius. The contact number of a packing is the number of touching pairs of balls. In this paper we investigate the problem of determining the maximum contact number, $c(n)$, of a packing of $n$ congruent balls in $\mathbb{R}^3$. We first show that all packings of $n$ congruent balls that have a contact number of $c(n)$ are minimally rigid. Furthermore, we show that $c(n)=3n-6$ for $n=6,7,8,$ and $9$. These two results resolve a conjecture of K. Bezdek and Khan. During the proof of the latter result, we also enumerate the contact structures of all packings of $n$ congruent balls with contact number $c(n)$ for $n=6,7,$ and $8$. Additionally, we provide a lower bound construction which shows $c(n)> 6n-6\sqrt[3]{2}n^\frac{2}{3}$ when $n=16k^3-33k^2+24k-6$ where $k\in \mathbb{N}$. We also look at the restricted problem where each ball is centered on the face-centered cubic lattice $A_3$. In this case let $c_{A}(n)$ denote the maximum contact number. We show that $c_{A}(n)\leq 6n-\frac{6}{\sqrt[6]{2}}n^\frac{2}{3}$ for all $n$, and determine the asymptotics of $c_{A}(n)$ to be $c_{A}(n)=6n-(1+o(1))6\sqrt[3]{2}n^\frac{2}{3}$.

==> anc/Small_sphere_packings.py <==
"""
Interval-arithmetic checks for Lemmas 3-9, using python-flint (Arb).

Conventions:
  * every quantity is an arb interval; .lower() / .upper() are its endpoints.
  * comparisons are made on endpoints: x.lower() > 1 holds exactly when every
    point of x exceeds 1, and x.upper() < 1 when every point of x is below 1.
  * ivl(lo, hi) builds an arb interval containing lo and hi.
  * x.min(y) and x.max(y) return intervals containing min(s,t) and max(s,t)
    for every s in x and t in y; they do not select one of the two arguments.
  * clampsqrt raises a slightly-negative lower endpoint to 0 before sqrt (these
    quantities are mathematically >= 0; clamping only widens).
  * three_sphere returns the two points at unit distance from P1,P2,P3
    as circumcenter +/- t * unit-normal.
"""

from flint import arb, ctx
import math

ctx.prec = 100

SIG = 6                                               # significant digits shown for an enclosure
def show(x):                                          # displays an interval containing x, with at most SIG digits of its midpoint
    return x.str(SIG)

# ---------------------------------------------------------------- shared helpers
def ivl(lo, hi):                                      # an arb interval containing lo and hi
    return arb(lo).union(arb(hi))
def clampsqrt(x):
    return x.nonnegative_part().sqrt()                # clip to [0, .], then sqrt
def sub(u, v):  return (u[0]-v[0], u[1]-v[1], u[2]-v[2])
def scal(k, u): return (k*u[0], k*u[1], k*u[2])
def dot(u, v):  return u[0]*v[0] + u[1]*v[1] + u[2]*v[2]
def cross(u, v):
    return (u[1]*v[2]-u[2]*v[1], u[2]*v[0]-u[0]*v[2], u[0]*v[1]-u[1]*v[0])
def D2(u, v):
    e = sub(u, v); return dot(e, e)
def norm(u, v):
    return clampsqrt(D2(u, v))
def add3(*us):
    r = [arb(0), arb(0), arb(0)]
    for u in us:
        r = [r[0]+u[0], r[1]+u[1], r[2]+u[2]]
    return tuple(r)
def mid(P, Q):
    return ((P[0]+Q[0])/2, (P[1]+Q[1])/2, (P[2]+Q[2])/2)
def three_sphere(P1, P2, P3):
    n = cross(sub(P2, P1), sub(P3, P1)); nn = dot(n, n)               # n is normal to the plane of P1,P2,P3
    a2 = D2(P2, P3); b2 = D2(P1, P3); c2 = D2(P1, P2)                 # squared sides opposite P1, P2, P3
    ba = a2*(b2+c2-a2); bb = b2*(a2+c2-b2); bc = c2*(a2+b2-c2); den = ba+bb+bc   # circumcentre barycentrics
    P = scal(1/den, add3(scal(ba, P1), scal(bb, P2), scal(bc, P3)))   # circumcentre, at distance R from each Pi
    t = clampsqrt(1 - D2(P, P1)); nhat = scal(1/clampsqrt(nn), n)     # t = sqrt(1 - R^2), and the unit normal
    return add3(P, scal(t, nhat)), sub(P, scal(t, nhat))              # P +/- t nhat, at distance sqrt(R^2+t^2) = 1


# ======================================================================= LEMMA 3
# Tetrahedron a=(0,0,1/2), b=(0,0,-1/2), c=(1/sqrt2,1/2,0), d=(1/sqrt2,-1/2,0).
# e(s)=(R cos s, R sin s, 0), f(t)=(1/sqrt2 + R cos t, 0, R sin t), R=sqrt(3)/2.
# Part 1: |e-f| > 1.   Part 2: any g unit from e,f is < 1 from a,b,c, or d.
def lemma3():
    R = arb(3).sqrt()/2
    inv_sqrt2 = 1/arb(2).sqrt()
    a = (arb(0), arb(0),  arb(1)/2)
    b = (arb(0), arb(0), -arb(1)/2)
    c = (inv_sqrt2,  arb(1)/2, arb(0))
    d = (inv_sqrt2, -arb(1)/2, arb(0))
    M_xy = [mid(x, y) for x in (a, b) for y in (c, d)]      # four cross-edge midpoints
    THRESH = (arb(3)/4).sqrt()                              # sqrt(3/4)
    N = 240; H = 2*math.pi/N

    def ef_pts(S, T):
        e = (R*S.cos(), R*S.sin(), arb(0))
        f = (inv_sqrt2 + R*T.cos(), arb(0), R*T.sin())
        return e, f
    def admissible(e, f):                                  # if e can be >= 1 from c,d ; if f can be >= 1 from a,b
        return (D2(e, c).upper() >= 1 and D2(e, d).upper() >= 1 and
                D2(f, a).upper() >= 1 and D2(f, b).upper() >= 1)

    # Part 1 : show |e-f|^2 > 1 on every admissible cell.
    worst_ef = arb.pos_inf(); fail1 = False
    for i in range(N):
        for j in range(N):
            S = ivl(i*H, (i+1)*H); T = ivl(j*H, (j+1)*H)
            e, f = ef_pts(S, T)
            if not admissible(e, f):
                continue
            ef2 = D2(e, f)
            if not (ef2.lower() > 1):             # lower endpoint must exceed 1
                fail1 = True
            worst_ef = worst_ef.min(ef2.lower())  # min of the established lower bounds
    lem3part1 = not fail1                         # every admissible cell established |e-f|^2 > 1

    # Part 2 : show G = min_xy(|m_ef - m_xy| + rho) < sqrt(3/4) on every admissible cell.
    worstG = arb.neg_inf(); fail2 = False
    for i in range(N):
        for j in range(N):
            S = ivl(i*H, (i+1)*H); T = ivl(j*H, (j+1)*H)
            e, f = ef_pts(S, T)
            if not admissible(e, f):
                continue
            rho2 = 1 - D2(e, f)/4
            if rho2.upper() < 0:
                continue
            rho = clampsqrt(rho2); M_ef = mid(e, f)
            G = norm(M_ef, M_xy[0]) + rho
            for m in M_xy[1:]:
                G = G.min(norm(M_ef, m) + rho)    # interval min over the four midpoints
            if not (G.upper() < THRESH.lower()):  # upper endpoint must be below sqrt(3/4)
                fail2 = True
            worstG = worstG.max(G.upper())        # max of the established upper bounds
    lem3part2 = not fail2                         # every admissible cell established G < sqrt(3/4)

    print("LEMMA 3")
    print("  Part 1: over all admissible (s,t), min |e-f|^2 is bounded below by %s," % show(worst_ef))
    print("          whose lower endpoint exceeds 1, so |e-f| is bounded below by %s, hence > 1."
          % show(clampsqrt(worst_ef)))
    print("          => e and f are at distance greater than 1.  [%s]" % lem3part1)
    print("  Part 2: over all admissible (s,t), G = min_xy(|m_ef - m_xy| + rho) is bounded above")
    print("          by %s, whose upper endpoint is below sqrt(3/4) = %s, hence" % (show(worstG), show(THRESH)))
    print("          min_z |g-z|^2 <= G^2 + 1/4 < 1.")
    print("          => any g unit from e,f is < 1 from a,b,c, or d.  [%s]" % lem3part2)
    return lem3part1 and lem3part2


# ======================================================================= LEMMA 4
# Tetrahedron a=(0,0,0), b=(1/sqrt3,0,sqrt(2/3)), c=(-1/(2 sqrt3),1/2,sqrt(2/3)),
# d=(-1/(2 sqrt3),-1/2,sqrt(2/3)). g unit vector; e,f are reflections of a across planes
# (b,c,g) and (c,d,g). Admissibility -> four polynomial inequalities; goal max(g.b,g.c,g.d) > 1/2.
def lemma4():
    s = (arb(1)/3).sqrt(); t = (arb(2)/3).sqrt()
    b = (s, arb(0), t); c = (-s/2, arb(1)/2, t); d = (-s/2, -arb(1)/2, t)
    N = 240; Htheta = math.pi/N; Hphi = 2*math.pi/N

    def value(theta, phi):
        sin_theta = theta.sin()
        g = (sin_theta*phi.cos(), sin_theta*phi.sin(), theta.cos())
        n1 = cross(sub(c, b), sub(g, b)); n2 = cross(sub(c, d), sub(g, d))
        cn1 = dot(c, n1); dn1 = dot(d, n1)
        cn2 = dot(c, n2); bn2 = dot(b, n2)
        adm = ((cn1*cn1 - dot(n1, n1)/4).upper() >= 0 and  # (c.n1)^2 >= |n1|^2/4   (|e-a|>=1)
               (cn2*cn2 - dot(n2, n2)/4).upper() >= 0 and  # (c.n2)^2 >= |n2|^2/4   (|f-a|>=1)
               (cn1*(cn1 - dn1)).upper() >= 0 and          # (n1.c)(n1.c - n1.d) >= 0  (|e-d|>=1)
               (cn2*(cn2 - bn2)).upper() >= 0)             # (n2.c)(n2.c - n2.b) >= 0  (|f-b|>=1)
        if not adm:
            return None
        return dot(g, b).max(dot(g, c)).max(dot(g, d))     # max(g.b, g.c, g.d)

    worst = arb.pos_inf(); fail = False
    for i in range(N):
        for j in range(N):
            ml = value(ivl(i*Htheta, (i+1)*Htheta), ivl(j*Hphi, (j+1)*Hphi))
            if ml is None:
                continue
            if not (ml.lower() > arb(1)/2):       # lower endpoint must exceed 1/2
                fail = True
            worst = worst.min(ml.lower())         # min of the established lower bounds
    lem4 = not fail                               # every admissible cell established max(g.b,g.c,g.d) > 1/2

    print("LEMMA 4")
    print("  Over every admissible cell, max(g.b, g.c, g.d) is bounded below by %s, whose lower" % show(worst))
    print("  endpoint exceeds 1/2, i.e. some vertex of b,c,d has g.x > 1/2, equivalently |g-x| < 1.")
    print("  => any g unit from a,e,f is < 1 from b,c, or d.  [%s]" % lem4)
    return lem4


# ======================================================================= LEMMA 5
# a=(0,0,0), g=(0,0,s), s in [1, sqrt2]. b,c,d,e on the bisector circle (radius
# rho=sqrt(1-s^2/4)) at equal steps delta, sin(delta/2)=1/(2 rho). f unit from a,b,e.
# Part 1: h unit from c,d,f is < 1 from a,b,e,g.  Part 2: h' unit from b,d,f is < 1 from a,c,e,g.
def lemma5():
    def config(s):
        rho = clampsqrt(1 - s*s/4)
        cd = 1 - 1/(2*rho*rho); sd = (1/rho)*clampsqrt(1 - 1/(4*rho*rho))  # cos and sin of delta, 2delta
        c2 = 2*cd*cd - 1;     s2 = 2*sd*cd                                 # and 3delta, which give the
        c3 = 4*cd**3 - 3*cd;  s3 = 3*sd - 4*sd**3                          # coordinates of b,c,d,e below
        z = s/2
        a = (arb(0), arb(0), arb(0)); g = (arb(0), arb(0), s)
        b = (rho, arb(0), z); c = (rho*cd, rho*sd, z)
        d = (rho*c2, rho*s2, z); e = (rho*c3, rho*s3, z)
        return a, g, b, c, d, e

    def check_cell(lo, hi, part):                          # True if the claim holds on this cell
        s = ivl(lo, hi); a, g, b, c, d, e = config(s)
        for f in three_sphere(a, b, e):
            if D2(c, f).upper() < 1 or D2(d, f).upper() < 1 or D2(g, f).upper() < 1:
                continue                                   # < 1 from c, d or g rules out f as possible
            T = (a, b, e, g) if part == 1 else (a, c, e, g)
            triple = (f, c, d) if part == 1 else (f, b, d)
            for h in three_sphere(*triple):
                mn = D2(h, T[0])
                for X in T[1:]:
                    mn = mn.min(D2(h, X))
                if not (mn.upper() < 1):
                    return False
        return True

    N = 20000
    s_lo = arb(1); s_hi = arb(2).sqrt().upper()           # established upper bound on sqrt(2)
    H = (s_hi - s_lo)/N
    lem5part1 = all(check_cell(s_lo + i*H, s_lo + (i+1)*H, 1) for i in range(N))
    lem5part2 = all(check_cell(s_lo + i*H, s_lo + (i+1)*H, 2) for i in range(N))

    print("LEMMA 5")
    print("  s ranges over [1, sqrt2] (we prove s <= sqrt2); %d cells per part." % N)
    print("  For each admissible f, every resulting h is within distance < 1 of one of the")
    print("  four targets (its smallest target-distance^2 has upper bound < 1).")
    print("  Part 1: any h unit from c,d,f is < 1 from a,b,e, or g.  [%s]" % lem5part1)
    print("  Part 2: any h' unit from b,d,f is < 1 from a,c,e, or g.  [%s]" % lem5part2)
    return lem5part1 and lem5part2


# ======================================================================= LEMMA 6
# Regular unit tetrahedron a,b,c,d. e unit from b,c,d (the point other than a);
# f unit from a,b,c (the point other than d). g unit from c,e,f -> two points (one is b).
def lemma6():
    a = (arb(0), arb(0), arb(0))
    b = (arb(1), arb(0), arb(0))
    c = (arb(1)/2, arb(3).sqrt()/2, arb(0))
    d = (arb(1)/2, arb(3).sqrt()/6, arb(6).sqrt()/3)
    e1, e2 = three_sphere(b, c, d); e = e1 if D2(e1, a).lower() > D2(e2, a).lower() else e2
    f1, f2 = three_sphere(a, b, c); f = f1 if D2(f1, d).lower() > D2(f2, d).lower() else f2
    gp, gm = three_sphere(c, e, f)

    lem6 = True
    print("LEMMA 6")
    for name, g in [("g+", gp), ("g-", gm)]:
        minimum = D2(g, a).min(D2(g, b)).min(D2(g, d))
        below1 = minimum.upper() < 1; lem6 = lem6 and below1
        print("  %s : min(|.-a|,|.-b|,|.-d|)^2 lies in %s -> distance in %s   (< 1? %s)"
              % (name, show(minimum), show(clampsqrt(minimum)), below1))
    print("  => any g unit from c,e,f is < 1 from a,b, or d.  [%s]" % lem6)
    return lem6


# ======================================================================= LEMMA 7
# Regular unit pentagon a,b,c,d,e in z=0, circumradius R=1/(2 sin(pi/5)),
# at angles 2 pi k/5. f,g apexes at height +/- sqrt(1-R^2). point unit from a,c,f -> two pts.
def lemma7():
    R = 1/(2*(arb.pi()/5).sin())
    def vert(k):
        theta = 2*arb.pi()*k/5
        return (R*theta.cos(), R*theta.sin(), arb(0))
    a, b, c, d, e = vert(0), vert(1), vert(2), vert(3), vert(4)
    hgt = clampsqrt(1 - R*R)
    f = (arb(0), arb(0),  hgt); g = (arb(0), arb(0), -hgt)
    hp, hm = three_sphere(a, c, f)

    lem7 = True
    print("LEMMA 7")
    for name, h in [("h+", hp), ("h-", hm)]:
        minimum = D2(h, b).min(D2(h, d)).min(D2(h, e)).min(D2(h, g))
        below1 = minimum.upper() < 1; lem7 = lem7 and below1
        print("  %s : min(|.-b|,|.-d|,|.-e|,|.-g|)^2 lies in %s -> distance in %s   (< 1? %s)"
              % (name, show(minimum), show(clampsqrt(minimum)), below1))
    print("  => any point unit from a,c,f is < 1 from b,d,e, or g.  [%s]" % lem7)
    return lem7


# ======================================================================= LEMMA 8
# Octahedron: unit square a,b,c,d in z=0, apexes e,f at height +/- 1/sqrt2.
# One of the two points unit from a,b,f is g; the other must be < 1 from c,d, or e.
def lemma8():
    a = ( arb(1)/2,  arb(1)/2, arb(0)); b = (-arb(1)/2,  arb(1)/2, arb(0))
    c = (-arb(1)/2, -arb(1)/2, arb(0)); d = ( arb(1)/2, -arb(1)/2, arb(0))
    hgt = clampsqrt(1 - arb(1)/2)
    e = (arb(0), arb(0),  hgt); f = (arb(0), arb(0), -hgt)
    p1, p2 = three_sphere(a, b, f)
    lem8 = False
    print("LEMMA 8")
    for name, p in [("p1", p1), ("p2", p2)]:
        minimum = D2(p, c).min(D2(p, d)).min(D2(p, e))
        below1 = minimum.upper() < 1; lem8 = lem8 or below1
        print("  %s : min(|.-c|,|.-d|,|.-e|)^2 lies in %s -> distance in %s   (< 1? %s)"
              % (name, show(minimum), show(clampsqrt(minimum)), below1))
    print("  => the non-g point is < 1 from c,d, or e.  [%s]" % lem8)
    return lem8


# ======================================================================= LEMMA 9
# a,b,c,d,e at consecutive unit distance on a circle radius R=sqrt(3)/2
# (forced by |f-g|=1), step delta=arccos(1/3). f,g apexes at height +/- 1/2.
# h unit from a,e,f and i unit from a,e,g (each the 'unspecified >= 1' branch). Claim |i-h| > 1.
def lemma9():
    R = arb(3).sqrt()/2
    cd = arb(1)/3; sd = clampsqrt(1 - cd*cd)                  # cos and sin of delta
    def vert(k):
        ck, sk = arb(1), arb(0)
        for _ in range(k):                                    # recursion for cos(k*delta), sin(k*delta)
            ck, sk = ck*cd - sk*sd, sk*cd + ck*sd
        return (R*ck, R*sk, arb(0))
    a, b, c, d, e = vert(0), vert(1), vert(2), vert(3), vert(4)
    hgt = clampsqrt(1 - R*R)
    f = (arb(0), arb(0),  hgt); g = (arb(0), arb(0), -hgt)
    h1, h2 = three_sphere(a, e, f); h = h1 if all(D2(h1, X).lower() >= 1 for X in (b, c, d, g)) else h2
    i1, i2 = three_sphere(a, e, g); i = i1 if all(D2(i1, X).lower() >= 1 for X in (b, c, d, f)) else i2
    ih2 = D2(i, h); lem9 = ih2.lower() > 1

    print("LEMMA 9")
    print("  |i-h|^2 lies in %s, whose lower endpoint exceeds 1," % show(ih2))
    print("  so |i-h| lies in %s, hence > 1." % show(clampsqrt(ih2)))
    print("  => i and h are at distance greater than 1.  [%s]" % lem9)
    return lem9


# ============================================================================ main
if __name__ == "__main__":
    results = [lemma3(), lemma4(), lemma5(), lemma6(), lemma7(), lemma8(), lemma9()]
    print()
    print("ALL SEVEN LEMMAS ESTABLISHED:", all(results))

==> anc/graph_searches.sage <==
from sage.graphs.graph_generators import graphs
import itertools
import sys


# =====================================================================
# Forbidden subgraphs H_1 through H_9.
# =====================================================================

# H_1: K_4 on {a,b,c,d} + e adjacent to {a,b} + f adjacent to {c,d,e}.
H_1 = Graph()
H_1.add_vertices(["a", "b", "c", "d", "e", "f"])
H_1.add_edges([("a","b"), ("a","c"), ("a","d"), ("b","c"),
               ("b","d"), ("c","d"),
               ("e","a"), ("e","b"),
               ("f","c"), ("f","d"), ("f","e")])

# H_2: K_4 on {a,b,c,d} + e adjacent to {a,b} + f adjacent to {c,d}
# + g adjacent to {e, f}.
H_2 = Graph()
H_2.add_vertices(["a", "b", "c", "d", "e", "f", "g"])
H_2.add_edges([("a","b"), ("a","c"), ("a","d"), ("b","c"),
               ("b","d"), ("c","d"),
               ("e","a"), ("e","b"),
               ("f","c"), ("f","d"),
               ("g","e"), ("g","f")])

# H_3: K_4 on {a,b,c,d} + e adjacent to {b,c} + f adjacent to {c,d}
# + g adjacent to {a, e, f}.
H_3 = Graph()
H_3.add_vertices(["a", "b", "c", "d", "e", "f", "g"])
H_3.add_edges([("a","b"), ("a","c"), ("a","d"), ("b","c"),
               ("b","d"), ("c","d"),
               ("e","b"), ("e","c"),
               ("f","c"), ("f","d"),
               ("g","a"), ("g","e"), ("g","f")])

# H_4 and H_5 setup: a and g are each adjacent to b, c, d, e; b-c-d-e is a
# path; and f is adjacent to {a, b, e}.
_h4_h5_common = [("a","b"), ("a","c"), ("a","d"), ("a","e"),
                 ("g","b"), ("g","c"), ("g","d"), ("g","e"),
                 ("b","c"), ("c","d"), ("d","e"),
                 ("f","a"), ("f","b"), ("f","e")]

# H_4: above + h adjacent to {c, d, f}.
H_4 = Graph()
H_4.add_vertices(["a", "b", "c", "d", "e", "f", "g", "h"])
H_4.add_edges(_h4_h5_common)
H_4.add_edges([("h","c"), ("h","d"), ("h","f")])

# H_5: above + h adjacent to {b, d, f}.
H_5 = Graph()
H_5.add_vertices(["a", "b", "c", "d", "e", "f", "g", "h"])
H_5.add_edges(_h4_h5_common)
H_5.add_edges([("h","b"), ("h","d"), ("h","f")])

# H_6: K_4 on {a,b,c,d} + e adjacent to {b,c,d} + f adjacent to {a,b,c}
# + g adjacent to {e, f, c}.
H_6 = Graph()
H_6.add_vertices(["a", "b", "c", "d", "e", "f", "g"])
H_6.add_edges([("a","b"), ("a","c"), ("a","d"), ("b","c"),
               ("b","d"), ("c","d"),
               ("e","b"), ("e","c"), ("e","d"),
               ("f","a"), ("f","b"), ("f","c"),
               ("g","e"), ("g","f"), ("g","c")])

# H_7: C_5 on (a,b,c,d,e) cyclic + f and g both adjacent to all 5
# cycle vertices + h adjacent to {a, c, f}.
_cycle_edges = [("a","b"), ("b","c"), ("c","d"), ("d","e"), ("e","a")]
_f_edges = [("f","a"), ("f","b"), ("f","c"), ("f","d"), ("f","e")]

H_7 = Graph()
H_7.add_vertices(["a", "b", "c", "d", "e", "f", "g", "h"])
H_7.add_edges(_cycle_edges)
H_7.add_edges(_f_edges)
H_7.add_edges([("g","a"), ("g","b"), ("g","c"), ("g","d"), ("g","e")])
H_7.add_edges([("h","a"), ("h","c"), ("h","f")])

# H_8: C_4 on (a,b,c,d) cyclic + e and f both adjacent to all 4 cycle
# vertices + g adjacent to {a, b, f} + h adjacent to {a, b, f}.
_c4_edges = [("a","b"), ("b","c"), ("c","d"), ("d","a")]
_e_edges_c4 = [("e","a"), ("e","b"), ("e","c"), ("e","d")]
_f_edges_c4 = [("f","a"), ("f","b"), ("f","c"), ("f","d")]

H_8 = Graph()
H_8.add_vertices(["a", "b", "c", "d", "e", "f", "g", "h"])
H_8.add_edges(_c4_edges)
H_8.add_edges(_e_edges_c4)
H_8.add_edges(_f_edges_c4)
H_8.add_edges([("g","a"), ("g","b"), ("g","f")])
H_8.add_edges([("h","a"), ("h","b"), ("h","f")])

# H_9: P_5 on (a,b,c,d,e) in path order + f and g both adjacent to all
# 5 path vertices + edge fg + h adjacent to {a, e, f} + a 9th vertex i
# adjacent to {a, e, g, h}.
_p5_edges = [("a","b"), ("b","c"), ("c","d"), ("d","e")]
_f_edges_p5 = [("f","a"), ("f","b"), ("f","c"), ("f","d"), ("f","e")]
_g_edges_p5 = [("g","a"), ("g","b"), ("g","c"), ("g","d"), ("g","e")]

H_9 = Graph()
H_9.add_vertices(["a","b","c","d","e","f","g","h","i"])
H_9.add_edges(_p5_edges)
H_9.add_edges(_f_edges_p5)
H_9.add_edges(_g_edges_p5)
H_9.add_edge("f", "g")
H_9.add_edges([("h","a"), ("h","e"), ("h","f")])
H_9.add_edges([("i","a"), ("i","e"), ("i","g"), ("i","h")])

K33 = graphs.CompleteBipartiteGraph(3, 3)
P5 = graphs.PathGraph(5)


def check_conditions(G):
    """Return True if G satisfies all of the necessary conditions."""

    # G is K_5-free.
    if G.clique_number() >= 5:
        return False

    # G is K_{3,3}-free.
    if G.subgraph_search(K33) is not None:
        return False

    # Common-neighborhood checks for every pair.
    vertices = list(G.vertices())
    neighbor_sets = {v: set(G.neighbors(v)) for v in vertices}
    for u, v in itertools.combinations(vertices, 2):
        common = list(neighbor_sets[u] & neighbor_sets[v])
        if len(common) > 5:
            return False
        if G.has_edge(u, v):
            if P5.subgraph_search(G.subgraph(vertices=common)) is None:
                return False

    # Forbidden subgraph checks.
    for H in (H_1, H_2, H_3, H_4, H_5, H_6, H_7, H_8, H_9):
        if G.subgraph_search(H) is not None:
            return False

    return True


def vertex_deletion_filter(G, ref_set):
    """For graph G, check that every vertex v whose removal leaves a
    graph with >= 3m - 6 edges (where m = G.order() - 1) has G - v
    canonically labelled in ref_set."""
    n = G.order()
    threshold = 3 * (n - 1) - 6
    for v in G.vertices():
        H = G.subgraph([u for u in G.vertices() if u != v])
        if H.size() >= threshold:
            label = H.canonical_label().copy(immutable=True)
            if label not in ref_set:
                return False
    return True


def pair_deletion_filter(G, ref_set):
    """For graph G, check that every pair of vertices whose removal
    leaves a graph with >= 3m - 6 edges (where m = G.order() - 2) has
    G - {u,v} canonically labelled in ref_set."""
    n = G.order()
    threshold = 3 * (n - 2) - 6
    for u, v in itertools.combinations(G.vertices(), 2):
        H = G.subgraph([w for w in G.vertices() if w != u and w != v])
        if H.size() >= threshold:
            label = H.canonical_label().copy(immutable=True)
            if label not in ref_set:
                return False
    return True


def search_above(n, lower_lists):
    """Search for n-vertex graphs with > 3n-6 edges, min degree 4,
    satisfying check_conditions, with vertex and pair deletions
    constrained by the m-vertex reference sets in lower_lists."""
    max_edges = n * (n - 1) // 2
    lower_edges = 3 * n - 5
    found = set()
    for G in graphs.nauty_geng(f"{n} {lower_edges}:{max_edges} -d4"):
        if not check_conditions(G):
            continue
        if (n - 1) in lower_lists:
            if not vertex_deletion_filter(G, lower_lists[n - 1]):
                continue
        if (n - 2) in lower_lists:
            if not pair_deletion_filter(G, lower_lists[n - 2]):
                continue
        found.add(G.canonical_label().copy(immutable=True))
    return found


def search_exact(n, lower_lists):
    """Search for n-vertex graphs with exactly 3n-6 edges, min degree 3,
    satisfying check_conditions, with vertex and pair deletions
    constrained by the m-vertex reference sets in lower_lists."""
    target_edges = 3 * n - 6
    found = set()
    for G in graphs.nauty_geng(f"{n} {target_edges} -d3"):
        if not check_conditions(G):
            continue
        if (n - 1) in lower_lists:
            if not vertex_deletion_filter(G, lower_lists[n - 1]):
                continue
        if (n - 2) in lower_lists:
            if not pair_deletion_filter(G, lower_lists[n - 2]):
                continue
        found.add(G.canonical_label().copy(immutable=True))
    return found


def display_complements(graph_set, label):
    """Display the complements of all graphs in graph_set."""
    for idx, G in enumerate(graph_set, start=1):
        print(f"  {label} graph {idx} of {len(graph_set)}:")
        G.complement().show(layout='circular')


def main():
    lower_lists = {}

    for n in [6, 7, 8, 9]:
        print()
        print("=" * 70)
        print(f"Searching {n}-vertex graphs with more than {3*n - 6} "
              f"edges, min degree 4...")
        print("=" * 70)
        above = search_above(n, lower_lists)
        if above:
            print(f"Found {len(above)} graphs with {n} vertices and more "
                  f"than {3*n - 6} edges. Stopping.")
            display_complements(above, f"{n}-vertex above-threshold")
            sys.exit(0)
        print(f"Found {len(above)} graphs. Proceeding to exact search.")

        # Skip the exact search at n = 9
        if n == 9:
            continue

        print()
        print("-" * 70)
        print(f"Searching {n}-vertex graphs with exactly {3*n - 6} "
              f"edges, min degree 3...")
        print("-" * 70)
        exact = search_exact(n, lower_lists)
        print(f"Found {len(exact)} graphs. Displaying their complements.")
        display_complements(exact, f"{n}-vertex exact")
        lower_lists[n] = exact

    print()
    print("All searches complete.")


main()
